A Framework for Dynamic Image Sampling Based on Supervised Learning (SLADS)

Sparse sampling schemes have the potential to dramatically reduce image acquisition time while simultaneously reducing radiation damage to samples. However, for a sparse sampling scheme to be useful it is important that we are able to reconstruct the underlying object with sufficient clarity using the sparse measurements. In dynamic sampling, each new measurement location is selected based on information obtained from previous measurements. Therefore, dynamic sampling schemes have the potential to dramatically reduce the number of measurements needed for high fidelity reconstructions. However, most existing dynamic sampling methods for point-wise measurement acquisition tend to be computationally expensive and are therefore too slow for practical applications. In this paper, we present a framework for dynamic sampling based on machine learning techniques, which we call a supervised learning approach for dynamic sampling (SLADS). In each step of SLADS, the objective is to find the pixel that maximizes the expected reduction in distortion (ERD) given previous measurements. SLADS is fast because we use a simple regression function to compute the ERD, and it is accurate because the regression function is trained using data sets that are representative of the specific application. In addition, we introduce a method to terminate dynamic sampling at a desired level of distortion, and we extended the SLADS methodology to sample groups of pixels at each step. Finally, we present results on computationally-generated synthetic data and experimentally-collected data to demonstrate a dramatic improvement over state-of-the-art static sampling methods.

==> PlotsForPaper/Continuous_FullExp/CurvesRunTill50.m <==
clear
count=1;
c = 2;

for j=2:5
    load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/ResultsAndData/SLADSSimulationResults/'...'
        'SLADS_Simulation_TestDataSet_500_TrainingDB_500_InitMask_H_1_128_128_Percentage_1_Recon_CPP_Iter_150_Beta_5_00_Recon_for_Features_CWM_p_2_00_NumNbrs_10F_G_c_'...
        int2str(c) '_STP_B_0_004_Th_0_UWSz_Vary/Image_' int2str(j) '/SliceNumber_1/Recon_CPP_Iter_150_Beta_5_00/Recon.mat'])

    Recon_Approx.All(count,:)=Recon.ND;
    Recon_Approx.Percentage = Recon.Percentage;
    count=count+1;
end
count=1;

for j=2:5
    load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/RandomSamplingResults/'...
        'TestDataSet_500_R_128_128_Start_H_1_128_128_Percentage_1/' 'MS_' int2str(j) '/SliceNumber_1/R_P_Iter_150_Beta_5_00_ZNN_0_ZNP_0/Recon.mat'])

    Recon_Rand.All(count,:)=Recon.ContErrorRate;
    Recon_Rand.Percentage = cell2mat(Recon.Percentage);
    count=count+1;
end
count=1;

for j=2:5
    load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/RandomSamplingResults/'...
        'TestDataSet_500_H_128_128_Start_H_1_128_128_Percentage_1/' 'MS_' int2str(j) '/SliceNumber_1/R_P_Iter_150_Beta_5_00_ZNN_0_ZNP_0/Recon.mat'])

    Recon_LS.All(count,:)=Recon.ContErrorRate;
    Recon_LS.Percentage = cell2mat(Recon.Percentage);
    count=count+1;
end

  
colorVect =...
[0.1,0.1,0.1;...
0.9,0.5,0.7;...
0,0.9,0.9];
    
Fig1=figure(1);

plot(Recon_Approx.Percentage,mean(Recon_Approx.All),'Color',colorVect(1,:),'linewidth',2)   
hold on
plot(Recon_Rand.Percentage,mean(Recon_Rand.All),'Color',colorVect(2,:),'linewidth',2)   
hold on
plot(Recon_LS.Percentage,mean(Recon_LS.All),'Color',colorVect(3,:),'linewidth',2)   
hold on


hold on 
xlabel('Percentage of Measurements','interpreter','latex','fontsize',30)
ylabel('Total Distortion (Averged over $4$ experiments)','interpreter','latex','fontsize',30)    
h=legend('SLADS with $c=2$',...
    'Random Sampling (RS)',...
    'Low-discrepancy Sampling(LS)');
set(h,'Interpreter','latex')
set(gca,'FontSize',30)
axis([0 50 0 20])
set(gcf, 'PaperPosition', [0 0 20 15]); %grid on
grid on
saveas(gcf,'Cont_FullExp.png')
saveas(gcf,'Cont_FullExp.fig')


==> PlotsForPaper/Continuous_FullExp/ImagesAtPerc_15.m <==
clear all
close all

Selected = 3;
Idx = 30;
load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
    'ResultsAndData/TestingImages/TestDataSet_500/Image_' int2str(Selected) '.mat'])
figure
imagesc(img,[0,255])
orig=img;
colormap gray
axis off
saveas(gcf,'Orig.png','png')


load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
        'ResultsAndData/SLADSSimulationResults/SLADS_Simulation_TestDataSet_500_TrainingDB_500_InitMask_'...
        'H_1_128_128_Percentage_1_Recon_CPP_Iter_150_Beta_5_00_Recon_for_Features_CWM_p_2_00_NumNbrs_10F_G_c_2_'...
        'STP_B_0_004_Th_0_UWSz_Vary/Image_' int2str(Selected) '/SliceNumber_1/Recon_CPP_Iter_150_Beta_5_00/Recon.mat'])

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
        'ResultsAndData/SLADSSimulationResults/SLADS_Simulation_TestDataSet_500_TrainingDB_500_InitMask_'...
        'H_1_128_128_Percentage_1_Recon_CPP_Iter_150_Beta_5_00_Recon_for_Features_CWM_p_2_00_NumNbrs_10F_G_c_2_'...
        'STP_B_0_004_Th_0_UWSz_Vary/Image_' int2str(Selected) '/SliceNumber_1/MeasurementsCurrentSlice.mat'])
MeasureImage = nan(128);
SampleMatrix = zeros(128);
for i = 1:round(128^2*Recon.Percentage(Idx)/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{Idx},[0,255])
axis off
colormap gray
saveas(gcf,'Recon_SLADS.png','png')

figure
imagesc(MeasureImage)
axis off
colormap gray
saveas(gcf,'Measured_SLADS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_SLADS.png','png')

Dist_Image = abs(Recon.Image{Idx}-double(orig));
figure
imagesc(Dist_Image,[0,255])
axis off
colormap gray
saveas(gcf,'Error_SLADS.png','png')

ND_SLADS = Recon.ND(Idx)
save('ND_SLADS.mat','ND_SLADS')

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_H_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/R_P_Iter_150_Beta_5_00_ZNN_0_ZNP_0/Recon.mat'])    

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_H_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/MeasurementsCurrentSlice.mat'])

MeasureImage = nan(128);
SampleMatrix = zeros(128);
for i = 1:round(128^2*Recon.Percentage{Idx}/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{Idx},[0,255])
colormap gray
axis off
saveas(gcf,'Recon_LS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_LS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_LS.png','png')

figure
imagesc(abs(Recon.Image{Idx}-double(orig)),[0,255])
colormap gray
axis off
saveas(gcf,'Error_LS.png','png')

ND_LS = Recon.ContErrorRate(Idx)
save('ND_LS.mat','ND_LS')

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_R_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/R_P_Iter_150_Beta_5_00_ZNN_0_ZNP_0/Recon.mat'])
load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_R_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/MeasurementsCurrentSlice.mat'])

MeasureImage = nan(128);
SampleMatrix = zeros(128);
for i = 1:round(128^2*Recon.Percentage{Idx}/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{Idx})
axis off
colormap gray
saveas(gcf,'Recon_RS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_RS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_RS.png','png')

figure
imagesc(abs(Recon.Image{Idx}-double(orig)),[0,255])
colormap gray
axis off
saveas(gcf,'Error_RS.png','png')

ND_RS = Recon.ContErrorRate(Idx)
save('ND_RS.mat','ND_RS')
close all

==> PlotsForPaper/Discrete_FullExp/CurvesRunTill20.m <==
clear
count=1;
c = 10;

for j=1:20
    load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/ResultsAndData/SLADSSimulationResults/'...'
        'SLADS_Simulation_TestDataSet_5_TrainingDB_5_InitMask_H_1_512_512_Percentage_1_Recon_DWM_p_2_00_NumNbrs_10_Recon_for_Features_DWM_p_2_00_NumNbrs_10F_G_c_'...
        int2str(c) '_STP_B_0_001_Th_0_UWSz_Vary/Image_' int2str(j) '/SliceNumber_1/Recon_DWM_p_2_00_NumNbrs_10/Recon.mat'])

    Recon_Approx.All(count,:)=Recon.ND;
    Recon_Approx.Percentage = Recon.Percentage;
    count=count+1;
end
count=1;

for j=1:20
    load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/RandomSamplingResults/'...
        'TestDataSet_5_R_512_512_Start_H_1_512_512_Percentage_1/' 'MS_' int2str(j) '/SliceNumber_1/R_W_p_2_00_NFts_10_ZNN_0_ZNP_0/Recon.mat'])

    Recon_Rand.All(count,:)=Recon.MisclassificationRate;
    Recon_Rand.Percentage = cell2mat(Recon.Percentage);
    count=count+1;
end
count=1;

for j=1:20
    load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/RandomSamplingResults/'...
        'TestDataSet_5_H_512_512_Start_H_1_512_512_Percentage_1/' 'MS_' int2str(j) '/SliceNumber_1/R_W_p_2_00_NFts_10_ZNN_0_ZNP_0/Recon.mat'])

    Recon_LS.All(count,:)=Recon.MisclassificationRate;
    Recon_LS.Percentage = cell2mat(Recon.Percentage);
    count=count+1;
end

  
colorVect =...
[0.1,0.1,0.1;...
0.9,0.5,0.7;...
0,0.9,0.9];
    
Fig1=figure(1);

plot(Recon_Approx.Percentage,mean(Recon_Approx.All),'Color',colorVect(1,:),'linewidth',2)   
hold on
plot(Recon_Rand.Percentage,mean(Recon_Rand.All),'Color',colorVect(2,:),'linewidth',2)   
hold on
plot(Recon_LS.Percentage,mean(Recon_LS.All),'Color',colorVect(3,:),'linewidth',2)   
hold on


hold on 
xlabel('Percentage of Measurements','interpreter','latex','fontsize',30)
ylabel('Total Distortion (Averaged over $20$ experiments)','interpreter','latex','fontsize',30)    
h=legend('SLADS with $c=10$',...
    'Random Sampling (RS)',...
    'Low-discrepancy Sampling(LS)');
set(h,'Interpreter','latex')
set(gca,'FontSize',30)
axis([0 20 0 0.05])
set(gcf, 'PaperPosition', [0 0 20 15]); %grid on
grid on
saveas(gcf,'Disc_FullExp.png')
saveas(gcf,'Disc_FullExp.fig')


==> PlotsForPaper/Discrete_FullExp/ImagesAtPerc_15.m <==
clear all
close all

Selected = 4;

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
    'ResultsAndData/TestingImages/TestDataSet_500/Image_' int2str(Selected) '.mat'])
figure
imagesc(img,[0,255])
orig=img;
colormap gray
axis off
saveas(gcf,'Orig.png','png')


load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
        'ResultsAndData/SLADSSimulationResults/SLADS_Simulation_TestDataSet_500_TrainingDB_500_InitMask_'...
        'H_1_128_128_Percentage_1_Recon_CPP_Iter_150_Beta_5_00_Recon_for_Features_CWM_p_2_00_NumNbrs_10F_G_c_2_'...
        'STP_B_0_004_Th_0_UWSz_Vary/Image_' int2str(Selected) '/SliceNumber_1/Recon_CPP_Iter_150_Beta_5_00/Recon.mat'])

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
        'ResultsAndData/SLADSSimulationResults/SLADS_Simulation_TestDataSet_500_TrainingDB_500_InitMask_'...
        'H_1_128_128_Percentage_1_Recon_CPP_Iter_150_Beta_5_00_Recon_for_Features_CWM_p_2_00_NumNbrs_10F_G_c_2_'...
        'STP_B_0_004_Th_0_UWSz_Vary/Image_' int2str(Selected) '/SliceNumber_1/MeasurementsCurrentSlice.mat'])
MeasureImage = nan(128);
SampleMatrix = zeros(128);
for i = 1:round(128^2*15.33/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{30},[0,255])
axis off
colormap gray
saveas(gcf,'Recon_SLADS.png','png')

figure
imagesc(MeasureImage)
axis off
colormap gray
saveas(gcf,'Measured_SLADS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_SLADS.png','png')

Dist_Image = abs(Recon.Image{30}-double(orig));
figure
imagesc(Dist_Image,[0,255])
axis off
colormap gray
saveas(gcf,'Error_SLADS.png','png')

ND_SLADS = Recon.ND(30)
save('ND_SLADS.mat','ND_SLADS')

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_H_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/R_P_Iter_150_Beta_5_00_ZNN_0_ZNP_0/Recon.mat'])    

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_H_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/MeasurementsCurrentSlice.mat'])

MeasureImage = nan(128);
SampleMatrix = zeros(128);
for i = 1:round(128^2*15.33/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{30},[0,255])
colormap gray
axis off
saveas(gcf,'Recon_LS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_LS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_LS.png','png')

figure
imagesc(abs(Recon.Image{30}-double(orig)),[0,255])
colormap gray
axis off
saveas(gcf,'Error_LS.png','png')

ND_LS = Recon.ContErrorRate(30)
save('ND_LS.mat','ND_LS')

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_R_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/R_P_Iter_150_Beta_5_00_ZNN_0_ZNP_0/Recon.mat'])
load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_500_R_128_128_Start_H_1_128_128_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/MeasurementsCurrentSlice.mat'])

MeasureImage = nan(128);
SampleMatrix = zeros(128);
for i = 1:round(128^2*15.33/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{30})
axis off
colormap gray
saveas(gcf,'Recon_RS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_RS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_RS.png','png')

figure
imagesc(abs(Recon.Image{30}-double(orig)),[0,255])
colormap gray
axis off
saveas(gcf,'Error_RS.png','png')

ND_RS = Recon.ContErrorRate(30)
save('ND_RS.mat','ND_RS')
close all

==> PlotsForPaper/Discrete_FullExp/ImagescAtPerc_6.m <==
clear all
close all

Selected = 11;

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
    'ResultsAndData/TestingImages/TestDataSet_5/Image_' int2str(Selected) '.mat'])
figure
imagesc(img)
orig=img;
axis off
saveas(gcf,'Orig.png','png')



load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
    'ResultsAndData/SLADSSimulationResults/SLADS_Simulation_TestDataSet_5_TrainingDB_5_InitMask_H_1'...
    '_512_512_Percentage_1_Recon_DWM_p_2_00_NumNbrs_10_Recon_for_Features_DWM_p_2_00_NumNbrs_10F_G_c_'...
    '10_STP_B_0_001_Th_0_UWSz_Vary/Image_' int2str(Selected) '/SliceNumber_1/Recon_DWM_p_2_00_NumNbrs_10/Recon.mat'])

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/SLADS-Matlab-v2 TCI/'...
    'ResultsAndData/SLADSSimulationResults/SLADS_Simulation_TestDataSet_5_TrainingDB_5_InitMask_H_1'...
    '_512_512_Percentage_1_Recon_DWM_p_2_00_NumNbrs_10_Recon_for_Features_DWM_p_2_00_NumNbrs_10F_G_c_'...
    '10_STP_B_0_001_Th_0_UWSz_Vary/Image_' int2str(Selected) '/SliceNumber_1/MeasurementsCurrentSlice.mat'])
MeasureImage = nan(512);
SampleMatrix = zeros(512);
for i = 1:round(512^2*6/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{11})
axis off
saveas(gcf,'Recon_SLADS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_SLADS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_SLADS.png','png')

figure
imagesc(Recon.Image{11}~=orig)
axis off
saveas(gcf,'Error_SLADS.png','png')

ND_SLADS = Recon.ND(11)
save('ND_SLADS.mat','ND_SLADS')

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_5_H_512_512_Start_H_1_512_512_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/R_W_p_2_00_NFts_10_ZNN_0_ZNP_0/Recon.mat'])    

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_5_H_512_512_Start_H_1_512_512_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/MeasurementsCurrentSlice.mat'])

MeasureImage = nan(512);
SampleMatrix = zeros(512);
for i = 1:round(512^2*6/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{21})
axis off
saveas(gcf,'Recon_LS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_LS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_LS.png','png')

figure
imagesc(Recon.Image{21}~=orig)
axis off
saveas(gcf,'Error_LS.png','png')

ND_LS = Recon.MisclassificationRate(21)
save('ND_LS.mat','ND_LS')

load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_5_R_512_512_Start_H_1_512_512_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/R_W_p_2_00_NFts_10_ZNN_0_ZNP_0/Recon.mat'])
load(['/Users/dilshangodaliyadda/Desktop/Dynamic_Sensing/dynamic-sampling/3D_Code_TCI_2016/Data/'...
    'RandomSamplingResults/TestDataSet_5_R_512_512_Start_H_1_512_512_Percentage_1/MS_' int2str(Selected) ...
    '/SliceNumber_1/MeasurementsCurrentSlice.mat'])

MeasureImage = nan(512);
SampleMatrix = zeros(512);
for i = 1:round(512^2*6/100)
    MeasureImage(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = MeasurementsCurrentSlice.Values(i);
    SampleMatrix(MeasurementsCurrentSlice.RowIdx(i),MeasurementsCurrentSlice.ColIdx(i)) = 1;
end


figure
imagesc(Recon.Image{21})
axis off
saveas(gcf,'Recon_RS.png','png')

figure
imagesc(MeasureImage)
axis off
saveas(gcf,'Measured_RS.png','png')


figure
imagesc(SampleMatrix)
axis off
saveas(gcf,'Sampled_RS.png','png')

figure
imagesc(Recon.Image{21}~=orig)
axis off
saveas(gcf,'Error_RS.png','png')

ND_RS = Recon.MisclassificationRate(21)
save('ND_RS.mat','ND_RS')
close all
